Identifying the effect of public holidays on daily demand for gas

To reduce operational costs, gas distribution networks require accurate forecasts of the demand for gas. Amongst domestic and commercial customers, demand relates primarily to the weather and patterns of life and work. Public holidays have a pronounced effect which often spreads into neighbouring days. We call this spread the "proximity effect". Traditionally, the days over which the proximity effect is felt are pre-specified in fixed windows around each holiday, allowing no uncertainty in their identification. We are motivated by an application to modelling daily gas demand in two large British regions. We introduce a novel model which does not fix the days on which the proximity effect is felt. Our approach uses a four-state, non-homogeneous hidden Markov model, with cyclic dynamics, where the classification of days as public holidays is observed, but the assignment of days as "pre-holiday", "post-holiday" or "normal" is unknown. The number of days to the preceding and succeeding holidays guide transitions between states. We apply Bayesian inference and illustrate the benefit of our modelling approach. A preliminary version of the model is now being used by one of the UK's regional distribution networks.

==> anc/stanmodel.stan <==
/* 
Stan model for Heaps et al. (2018)
*/
functions {
  /* Construct precision matrix from autoregressive coefficient and log
     conditional precisions in its square-root-free Choleksy decomposition: */
  matrix construct_precision(vector phi_logtau) {
    matrix[2, 2] prec;
    real phi21;
    real tau1; real tau2;
    phi21 = phi_logtau[1];
    tau1 = exp(phi_logtau[2]); tau2 = exp(phi_logtau[3]);
    prec[1, 1] = tau1 + phi21^2 * tau2;
    prec[1, 2] = - phi21 * tau2;
    prec[2, 1] = prec[1, 2];
    prec[2, 2] = tau2;
    return prec;
  }
  /* Construct "stationary" precision matrix: */
  matrix compute_stationary_precision(matrix Omega, matrix Psi) {
    real det; real det2; real det3;
    real tr; real perm; real denom;
    real OmegaInv11; real OmegaInv12; real OmegaInv22;
    real statVar11; real statVar12; real statVar22;
    matrix[2, 2] statPrec;
    
    det2 = Omega[1,1]*Omega[2,2] - Omega[1,2]^2;
    OmegaInv11 = Omega[2,2]/det2;  OmegaInv22 = Omega[1,1]/det2;
    OmegaInv12 = -Omega[1,2]/det2; 
    
    det = Psi[1,1]*Psi[2,2] - Psi[1,2]*Psi[2,1];
    tr = Psi[1,1] + Psi[2,2];
    perm = Psi[1,1]*Psi[2,2] + Psi[1,2]*Psi[2,1];
    denom = (1 + tr + det) * (1 - tr + det) * (1 - det);
    
    statVar11 = ((Psi[2,2]^2 * (det - 1) - (perm - 1)) * OmegaInv11 - 2 * Psi[1,2] * (Psi[2,2] * det - Psi[1,1]) * OmegaInv12 + Psi[1,2]^2 * (det + 1) * OmegaInv22) / denom;
    statVar12 = (-Psi[2,1] * (Psi[2,2] * det - Psi[1,1]) * OmegaInv11 + ((det + 1) * (perm + 1) - tr^2) * OmegaInv12 - Psi[1,2] * (Psi[1,1] * det - Psi[2,2]) * OmegaInv22) / denom;
    statVar22 = ((Psi[1,1]^2 * (det - 1) - (perm - 1)) * OmegaInv22 - 2 * Psi[2,1] * (Psi[1,1] * det - Psi[2,2]) * OmegaInv12 + Psi[2,1]^2 * (det + 1) * OmegaInv11) / denom;
    
    det3 = statVar11*statVar22 - statVar12*statVar12;
    statPrec[1,1] = statVar22/det3;  statPrec[2,2] = statVar11/det3;
    statPrec[1,2] = -statVar12/det3; statPrec[2,1] = statPrec[1,2];
    
    return statPrec;
  }
}
data {
  /* Constants: */
  int<lower=0> N;          // Number days in time series
  int<lower=0> N_non_obs;  // Number days that are not holidays
  int<lower=1, upper=12> N_harmonics_max;
  int<lower=1, upper=N_harmonics_max> N_harmonics;      // K_gamma
  int<lower=1, upper=N_harmonics_max> N_harmonics_prec; // K_kappa
  int<lower=1> K;      // Number states, i.e. 4
  int<lower=1> Ktilde; // Number augmented states, i.e. 11
  /* Data: */
  vector[2] logy[N];      // Log gas demand
  vector[2] wcentered[N]; // Centered CWV
  vector[2] wraw[N];      // Raw CWV
  int<lower=1,upper=3> nearest_type[N]; // r_t
  int<lower=0> days_to_prev[N+1];       // p_t, starting at t=0
  int<lower=0> days_to_next[N+1];       // n_t, starting at t=0
  matrix[N, 1+2*N_harmonics_max+6+3] Xorig; // Design mtx for mu_t & Omega_t
  /* Prior specification: */
  real<lower=0> V_beta_diag;
  real<lower=0> V_beta_offdiag;
  vector[2] m_lin_pi_41;
  vector<lower=0>[2] s_lin_pi_41;
  vector[2] m_lin_pi_23;
  vector<lower=0>[2] s_lin_pi_23;
  vector[3] m_lin_pi_34;
  vector<lower=0>[3] s_lin_pi_34;
  real m_rho_tilde;
  real<lower=0> s_rho_tilde;
  real<lower=-1, upper=1> r_rho_tilde1;
  real<lower=-1, upper=1> r_rho_tilde2;
}
transformed data {
  /* Data: */
  matrix[1+2*N_harmonics+6+3, N] Xt; // Transp. design mtx for mu_t
  vector[2] cwv[N, 2]; // A Nx2 array of vectors whose elements correspond
                       // to (day, cwv-type) measurements at each site
  matrix[1+2*N_harmonics_prec+1, N] Xprect; // Transp. design mtx for Omega_t
  int<lower=0, upper=1> obs_ind[N+1]; // Holiday indicator, starting at t=0
  int max_lag; // Max value taken by n_t
  matrix[N_non_obs, 2] X23; // Design mtx for logit{lambda_{2,3}(n_t,p_t)}
  matrix[N_non_obs, 2] X41; // Design mtx for logit{lambda_{4,1}(n_t,p_t)}
  matrix[N_non_obs, 3] X34; // Design mtx for logit{lambda_{3,4}(n_t,p_t)}
  /* Prior specification: */
  real m_eta[3];
  real<lower=0> s_eta[3];
  matrix[2, N_harmonics_prec] m_kappa[3];
  matrix<lower=0>[2, N_harmonics_prec] s_kappa[3];
  vector[2*N_harmonics_prec] m_kappa_vec[3];
  vector<lower=0>[2*N_harmonics_prec] s_kappa_vec[3];
  real m_theta[3];
  real<lower=0> s_theta[3];
  real m_zeta;
  real<lower=-1, upper=1> r_zeta;
  real<lower=0> s_zeta;
  real m_alpha;
  real<lower=-1, upper=1> r_alpha;
  real<lower=0> s_alpha;
  real m_gamma;
  real<lower=-1, upper=1> r_gamma;
  matrix<lower=0>[2, N_harmonics] s_gamma;
  vector<lower=0>[N_harmonics*2] s_gamma_vec;
  real m_delta;
  real<lower=-1, upper=1> r_delta;
  real<lower=0> s_delta;
  vector[3] m_beta;
  real<lower=-1, upper=1> r_beta;
  cov_matrix[3] P_beta;
  /* Helper integer arrays for converting between S_t and tilde{S}_t =
     (S_{t-1}, S_t): */
  int prev_ind[Ktilde, 4];
  int next_ind[Ktilde, 3];
  int stilde2st[Ktilde];
  int stilde2stm1[Ktilde];
  int st2stilde[K];
  int len_prev_ind[Ktilde];
  int len_next_ind[Ktilde];
  int stm12stilde[K];
  int ststm12stilde[K, K];
  
  /* Data: */
  {
    matrix[N, 1+2*N_harmonics+6+3] X;
    X[,1:(1+2*N_harmonics)] = Xorig[,1:(1+2*N_harmonics)];
    X[,(1+2*N_harmonics+1):(1+2*N_harmonics+6+3)] = Xorig[,(1+2*N_harmonics_max+1):(1+2*N_harmonics_max+6+3)];
    Xt = X';
  }
  for(t in 1:N) {
    cwv[t, 1] = wcentered[t];  cwv[t, 2] = wcentered[t] .* wraw[t];
  }
  {
    matrix[N, 1+2*N_harmonics_prec+1] Xprec;
    Xprec[,1:(1+2*N_harmonics_prec)] = Xorig[,1:(1+2*N_harmonics_prec)];
    for(t in 1:N) {
      Xprec[t, 1+2*N_harmonics_prec+1] = sum(Xorig[t,(1+2*N_harmonics_max+6+1):(1+2*N_harmonics_max+6+3)]);
    }
    Xprect = Xprec';
  }
  for(i in 1:(N+1)) {
    if(days_to_prev[i]==0 || days_to_next[i]==0) {
       obs_ind[i] = 1;
    } else obs_ind[i] = 0;
  }
  max_lag = max(days_to_next);
  {
    int jj;
    jj = 1;
    for(i in 2:(N+1)) {
      // Ignore day 0. We just need to know whether it's a holiday or not.
      if(obs_ind[i] == 0) {
        X41[jj, 1] = 1.0; X41[jj, 2] = sqrt((days_to_next[i]-1.0)/100.0);
        X23[jj, 1] = 1.0;
        if(days_to_next[i]<=2) X23[jj, 2] = 1.0;
        else X23[jj, 2] = 0.0;
        X34[jj, 1] = 1.0; 
        if(days_to_prev[i]>=2) X34[jj, 2] = sqrt((days_to_prev[i]-2.0)/100.0);
        else X34[jj, 2] = 0.0;
        if(days_to_prev[i]<=2 && days_to_next[i]==1) X34[jj, 3] = 1.0;
        else X34[jj, 3] = 0.0;
        jj = jj + 1;
      }
    }
  }
  /* Prior specification: */
  for(param in 1:3) {
    m_eta[param] = 0.0; s_eta[param] = 10.0;
    m_kappa[param] = rep_matrix(0.0, 2, N_harmonics_prec);
    m_kappa_vec[param] = to_vector(m_kappa[param]);
  }
  {
    real tmp[12];
    tmp[1] = 10.0; tmp[2] = 10.0; 
    for(k in 3:10) tmp[k] = 1.0;
    tmp[11] = 0.1; tmp[12] = 0.1;
    for(param in 1:3) {
      for(k in 1:12) {
        if(N_harmonics_prec >= k) {
          if(k>=5 && (k==N_harmonics_prec || k==(N_harmonics_prec-1))) {
            for(m in 1:2) s_kappa[param][m, k] = tmp[12];
          } 
          else {
            for(m in 1:2) s_kappa[param][m, k] = tmp[k];
          }
        }
      }
      s_kappa_vec[param] = to_vector(s_kappa[param]);
    }
  }
  for(param in 1:3) {
    m_theta[param] = 0.0; s_theta[param] = 1.0;
  }
  m_zeta = 0; r_zeta = 0.85; s_zeta = 10;
  m_alpha = 0; r_alpha = 0.85; s_alpha = 10;
  m_gamma = 0; r_gamma = 0.85;
  {
    real tmp[12];
    tmp[1] = 10.0; tmp[2] = 10.0; 
    for(k in 3:(N_harmonics-2)) tmp[k] = 1.0;
    tmp[N_harmonics-1] = 0.1; tmp[N_harmonics] = 0.1;
    for(k in 1:12) {
      if(N_harmonics >= k) {
        for(m in 1:2) s_gamma[m, k] = tmp[k];
      }
    }
    s_gamma_vec = to_vector(s_gamma);
  }
  m_delta = 0; r_delta = 0.85; s_delta = 10;
  m_beta = rep_vector(0, 3); r_beta = 0.85;
  {
    matrix[3, 3] V_beta;
    for(i in 1:3) {
      for(j in 1:3) {
        if(i == j) V_beta[i, j] = V_beta_diag;
        else V_beta[i, j] = V_beta_offdiag;
      }
    }
    P_beta = inverse(V_beta);
  }
  /* Helper integer arrays for converting between S_t and tilde{S}_t =
     (S_{t-1}, S_t): */
  for(i in 1:2) {
    prev_ind[i, 1] = 1; prev_ind[i, 2] = 9;
    prev_ind[i, 3] = -1; prev_ind[i, 4] = -1;
    len_prev_ind[i] = 2;
  }
  for(i in 3:5) {
    prev_ind[i, 1] = 2; prev_ind[i, 2] = 3;
    prev_ind[i, 3] = 6; prev_ind[i, 4] = 10;
    len_prev_ind[i] = 4;
  }
  for(i in 6:8) {
    prev_ind[i, 1] = 4; prev_ind[i, 2] = 7;
    prev_ind[i, 3] = -1; prev_ind[i, 4] = -1;
    len_prev_ind[i] = 2;
  }
  for(i in 9:11) {
    prev_ind[i, 1] = 5; prev_ind[i, 2] = 8;
    prev_ind[i, 3] = 11; prev_ind[i, 4] = -1;
    len_prev_ind[i] = 3;
  }
  for(i in 1:2) {
    next_ind[prev_ind[1, i], 1] = 1; next_ind[prev_ind[1, i], 2] = 2; 
    next_ind[prev_ind[1, i], 3] = -1;
    len_next_ind[prev_ind[1, i]] = 2;
  }
  for(i in 1:4) {
    next_ind[prev_ind[3, i], 1] = 3; next_ind[prev_ind[3, i], 2] = 4; 
    next_ind[prev_ind[3, i], 3] = 5;
    len_next_ind[prev_ind[3, i]] = 3;
  }
  for(i in 1:2) {
    next_ind[prev_ind[6, i], 1] = 6; next_ind[prev_ind[6, i], 2] = 7; 
    next_ind[prev_ind[6, i], 3] = 8;
    len_next_ind[prev_ind[6, i]] = 3;
  }
  for(i in 1:3) {
    next_ind[prev_ind[9, i], 1] = 9; next_ind[prev_ind[9, i], 2] = 10; 
    next_ind[prev_ind[9, i], 3] = 11;
    len_next_ind[prev_ind[9, i]] = 3;
  }
  stilde2st[1] = 1; stilde2st[9] = 1;
  stilde2st[2] = 2; stilde2st[3] = 2; stilde2st[6] = 2; stilde2st[10] = 2;
  stilde2st[4] = 3; stilde2st[7] = 3;
  stilde2st[5] = 4; stilde2st[8] = 4; stilde2st[11] = 4;
  
  stilde2stm1[1] = 1; stilde2stm1[2] = 1; 
  stilde2stm1[3] = 2; stilde2stm1[4] = 2; stilde2stm1[5] = 2; 
  stilde2stm1[6] = 3; stilde2stm1[7] = 3; stilde2stm1[8] = 3;
  stilde2stm1[9] = 4; stilde2stm1[10] = 4; stilde2stm1[11] = 4;
  
  st2stilde[1] = 1; st2stilde[2] = 3; st2stilde[3] = 6; st2stilde[4] = 9;
  stm12stilde[1] = 1; stm12stilde[2] = 2; stm12stilde[3] = 4; stm12stilde[4] = 5;

  ststm12stilde[1, 1] = 1; ststm12stilde[1, 2] = 2; ststm12stilde[1, 3] = 0; ststm12stilde[1, 4] = 0;
  ststm12stilde[2, 1] = 0; ststm12stilde[2, 2] = 3; ststm12stilde[2, 3] = 4; ststm12stilde[2, 4] = 5;
  ststm12stilde[3, 1] = 0; ststm12stilde[3, 2] = 6; ststm12stilde[3, 3] = 7; ststm12stilde[3, 4] = 8;
  ststm12stilde[4, 1] = 9; ststm12stilde[4, 2] = 10; ststm12stilde[4, 3] = 0; ststm12stilde[4, 4] = 11;
}
parameters {
  /* Parameters of the conditional demand model and its hyperparameters: */
  real<lower=0,upper=1> xi_1;
  real<lower=0,upper=1> xi_2;
  matrix[1+2*N_harmonics+6+3, 2] alpha_gamma_delta_beta;
  vector[2] zeta[2]; // A 2-vector for each cwv-type
  matrix[1+2*N_harmonics_prec+1, 3] eta_kappa_theta;
  vector[2] rho_tilde_beta;  // logit(rho_beta)
  vector[2] rho_tilde_theta; // logit(rho_theta)
  real mu_alpha;
  matrix[2, N_harmonics] mu_gamma;
  matrix[2, 3] mu_delta;
  vector[3] mu_beta;
  vector[2] mu_zeta;
  real mu_rho_tilde;
  /* Transition probabilities: */
  vector[2] lin_pi_41; // (nu_{4,1,1}, nu_{4,1,2})^T
  vector[2] lin_pi_23; // (nu_{2,3,1}, nu_{2,3,2})^T
  vector[3] lin_pi_34; // (nu_{3,4,1}, nu_{3,4,2}, nu_{3,4,3})^T
}
transformed parameters {
  /* Parameters of the conditional demand model: */
  matrix[2, 2] Psi;
  vector<lower=0, upper=1>[2] rho_beta;
  vector<lower=0, upper=1>[2] rho_theta;
  /* Log transition probabilities on each day that is not a holiday in
     the form {log(lambda), log(1-lambda)}: */
  matrix[N_non_obs, 2] log_pi_41;
  matrix[N_non_obs, 2] log_pi_23;
  matrix[N_non_obs, 2] log_pi_34;
  /* Forward filter to compute observed data likelihood: */
  matrix[2, Ktilde] mn[N]; // mu_t + Psi (y_{t-1} - mu_{t-1}) conditional
                           // on each value of tilde{S}_t
  matrix[2, 2] prec[N, K]; // Omega_t conditional on each value of S_t 
  row_vector[Ktilde] fprob[N];          // Filtered probs
  row_vector[Ktilde] one_step_ahead[N]; // one-step ahead predictive probs
  
  /* Parameters of the conditional demand model: */
  {
    real chi_1 = 2 * xi_1 - 1;
    real chi_2 = 2 * xi_2 - 1;
    real psi_diag = 0.5 * (chi_1 + chi_2);
    real psi_offdiag = 0.5 * (chi_1 - chi_2);
    Psi[1, 1] = psi_diag;    Psi[2, 2] = psi_diag;
    Psi[1, 2] = psi_offdiag; Psi[2, 1] = psi_offdiag;
  }
  rho_beta = inv_logit(rho_tilde_beta);
  rho_theta = inv_logit(rho_tilde_theta);
  /* Log transition probabilities on each day that is not a holiday in
     the form {log(lambda), log(1-lambda)}: */
  {
    vector[N_non_obs] Xbeta_41;
    vector[N_non_obs] Xbeta_23;
    vector[N_non_obs] Xbeta_34;
    Xbeta_41 = X41 * lin_pi_41;
    Xbeta_23 = X23 * lin_pi_23;
    Xbeta_34 = X34 * lin_pi_34;
    log_pi_41[,1] = log_inv_logit(Xbeta_41);
    log_pi_23[,1] = log_inv_logit(Xbeta_23);
    log_pi_34[,1] = log_inv_logit(Xbeta_34);
    log_pi_41[,2] = log1m_inv_logit(Xbeta_41);
    log_pi_23[,2] = log1m_inv_logit(Xbeta_23);
    log_pi_34[,2] = log1m_inv_logit(Xbeta_34);
  }
  /* Forward filter to compute observed data likelihood: */
  {
    vector[2] hbeta_p[max_lag+1, 3];   //2-vector for each (lag, type) pair
    vector[3] htheta_p[max_lag+1];     //3-vector for each lag
    vector[2] mu[N, K]; // mu_t conditional on each value of S_t
    matrix[2, N] tmp;
    vector[2] tmp2;
    matrix[3, N] tmp_prec;
    int ll; int lll; int jj;
    int prev_index; int is_zero;
    
    // 1. Construct time-varying mean and precision:
    for(type in 1:3) hbeta_p[1, type] = rep_vector(0, 2);
    htheta_p[1] = rep_vector(0, 3);
    for(lag in 2:(max_lag+1)) {
      for(type in 1:3) { // Bank Holiday type
        for(s in 1:2) hbeta_p[lag, type][s] = rho_beta[s]^(lag-1) * alpha_gamma_delta_beta[1+2*N_harmonics+6+type, s];
      }
      htheta_p[lag] = rho_theta[2]^(lag-1) * eta_kappa_theta[1+2*N_harmonics_prec+1]';
    }
    tmp = alpha_gamma_delta_beta' * Xt;
    tmp_prec = eta_kappa_theta' * Xprect;
    for(t in 1:N) {
      mu[t, 2] = tmp[,t] + zeta[1] .* cwv[t, 1] + zeta[2] .* cwv[t, 2];
      mu[t, 4] = mu[t, 2];
      mu[t, 1] = mu[t, 2] + hbeta_p[days_to_next[t+1]+1, nearest_type[t]];
      mu[t, 3] = mu[t, 2] + hbeta_p[min(days_to_next[t+1], days_to_prev[t+1])+1, nearest_type[t]];
    }
    prec[1, 2] = compute_stationary_precision(construct_precision(tmp_prec[,1]), Psi);
    prec[1, 4] = prec[1, 2];
    prec[1, 1] = compute_stationary_precision(construct_precision(tmp_prec[,1] + htheta_p[days_to_next[2]+1]), Psi);
    prec[1, 3] = compute_stationary_precision(construct_precision(tmp_prec[,1] + htheta_p[min(days_to_next[2], days_to_prev[2])+1]), Psi);
    for(t in 2:N) {
      prec[t, 2] = construct_precision(tmp_prec[,t]);
      prec[t, 4] = prec[t, 2];
      prec[t, 1] = construct_precision(tmp_prec[,t] + htheta_p[days_to_next[t+1]+1]);
      prec[t, 3] = construct_precision(tmp_prec[,t] + htheta_p[min(days_to_next[t+1], days_to_prev[t+1])+1]);
    }

    // 2. Run forward filter:
    jj = 1;
    for(l in 1:Ktilde) {
      ll = stilde2st[l];
      lll = stilde2stm1[l];
      is_zero = 1;
      for(s in 1:2) mn[1][s, l] = mu[1, ll][s];
      if(obs_ind[2] == 1) { // if Bank Holiday
        if((ll==2 && lll==2 && obs_ind[1]==1) || (ll==2 && lll!=2 && obs_ind[1]!=1)) {
          // Note: ll=2
          is_zero = 0;
          if(lll==2) {
            one_step_ahead[1, l] = log(1.0);
          } else {
            one_step_ahead[1, l] = log(1.0/3.0);
          } 
          fprob[1, l] = multi_normal_prec_lpdf(logy[1] | mn[1][,l], prec[1, ll]) + one_step_ahead[1, l];
        }
      } else { // if not Bank Holiday and permitted transition
        if((ll>=3 && lll==2 && obs_ind[1]==1) || (ll==1 && lll==1 && obs_ind[1]!=1) || (ll>=3 && lll==3 && obs_ind[1]!=1) || ((ll==1 || ll==4) && lll==4 && obs_ind[1]!=1)) {
          is_zero = 0;
          if(lll==1) {
            // Note: ll=1
            one_step_ahead[1, l] = log(1.0/3.0);
          } else if(lll==3) {
            // Note: ll=3 or ll=4
            one_step_ahead[1, l] = log_pi_34[jj, ll==4 ? 1 : 2] + log(1.0/3.0);
          } else if(lll==4) {
            // Note: ll=1 or ll=4
            one_step_ahead[1, l] = log_pi_41[jj, ll==1 ? 1 : 2] + log(1.0/3.0);
          } else {
            // Note: ll=3 or ll=4
            one_step_ahead[1, l] = log_pi_23[jj, ll==3 ? 1 : 2];
          }
          fprob[1, l] = multi_normal_prec_lpdf(logy[1] | mn[1][,l], prec[1, ll]) + one_step_ahead[1, l];
        }
        if(l==Ktilde) jj = jj + 1;
      }
      if(is_zero) {
        one_step_ahead[1, l] = negative_infinity();
        fprob[1, l] = negative_infinity();
      }
    }
    for (t in 2:N) {
      for(l in 1:Ktilde) {
        ll = stilde2st[l];
        lll = stilde2stm1[l];
        is_zero = 1;
        tmp2 = mu[t, ll] + Psi * (logy[t-1] - mu[t-1, lll]);
        for(s in 1:2) mn[t][s, l] = tmp2[s];
        if(obs_ind[t+1] == 1) { // if Bank Holiday
          if(ll == 2) {
            for(k in 1:len_prev_ind[l]) { // len_prev_ind[K];
              prev_index = prev_ind[l, k];
              if(!is_inf(fprob[t-1, prev_index]) || fprob[t-1, prev_index]>=0) {
                is_zero = 0;
                break;
              } 
            }
            if(!is_zero) {
              one_step_ahead[t, l] = log_sum_exp(fprob[t-1, prev_ind[l, 1:len_prev_ind[l]]]);
              fprob[t, l] = multi_normal_prec_lpdf(logy[t] | mn[t][,l], prec[t, ll]) + one_step_ahead[t, l];
            }
          }
        } else { // if not Bank Holiday and permitted transition
          if((ll>=3 && lll==2) || (ll==1 && lll==1) || (ll>=3 && lll==3) || ((ll==1 || ll==4) && lll==4)) {
            for(k in 1:len_prev_ind[l]) {
              prev_index = prev_ind[l, k];
              if(!is_inf(fprob[t-1, prev_index]) || fprob[t-1, prev_index]>=0) {
                is_zero = 0;
                break;
              } 
            }
            if(!is_zero) {
              if(lll == 1) {
                // Note: ll=1
                one_step_ahead[t, l] = log_sum_exp(fprob[t-1, prev_ind[l, 1:len_prev_ind[l]]]);
              } else if(lll == 3) { 
                // Note: ll=3 or ll=4
                one_step_ahead[t, l] = log_sum_exp(fprob[t-1, prev_ind[l, 1:len_prev_ind[l]]]) + log_pi_34[jj, ll==4 ? 1 : 2];
              } else if(lll == 4) {
                // Note: ll=1 or ll=4
                one_step_ahead[t, l] = log_sum_exp(fprob[t-1, prev_ind[l, 1:len_prev_ind[l]]]) + log_pi_41[jj, ll==1 ? 1 : 2];
              } else {
                // Note: ll=3 or ll=4
                one_step_ahead[t, l] = log_sum_exp(fprob[t-1, prev_ind[l, 1:len_prev_ind[l]]]) + log_pi_23[jj, ll==3 ? 1 : 2];
              }
              fprob[t, l] = multi_normal_prec_lpdf(logy[t] | mn[t][,l], prec[t, ll]) + one_step_ahead[t, l];
            }
          }
          if(l==Ktilde) jj = jj + 1;
        }
        if(is_zero) {
          one_step_ahead[t, l] = negative_infinity();
          fprob[t, l] = negative_infinity();
        }
      }
    }
  }
}
model {
  /* Likelihood contribution: */
  target += log_sum_exp(fprob[N]);
  /* Prior contribution: */
  xi_1 ~ beta(1.0, 1.0);
  xi_2 ~ beta(1.0, 1.0); // Note: Jacobian just a constant
  eta_kappa_theta[1,] ~ normal(m_eta, s_eta);
  for(param in 1:3) eta_kappa_theta[2:(1+2*N_harmonics_prec), param] ~ normal(m_kappa_vec[param], s_kappa_vec[param]);
  eta_kappa_theta[1+2*N_harmonics_prec+1,] ~ normal(m_theta, s_theta);
  for(k in 1:2) zeta[k] ~ normal(mu_zeta[k], sqrt(1-r_zeta) * s_zeta);
  alpha_gamma_delta_beta[1,] ~ normal(mu_alpha, sqrt(1-r_alpha) * s_alpha);
  for(k in 1:N_harmonics) {
    for(m in 1:2) {
      alpha_gamma_delta_beta[1+(k-1)*2+m,] ~ normal(mu_gamma[m, k], sqrt(1-r_gamma) * s_gamma[m, k]);
    }
  }
  for(k in 1:3) {
    for(m in 1:2) {
      alpha_gamma_delta_beta[1+2*N_harmonics+(k-1)*2+m,] ~ normal(mu_delta[m, k], sqrt(1-r_delta) * s_delta);
    }
  }
  for(s in 1:2) alpha_gamma_delta_beta[(1+2*N_harmonics+6+1):(1+2*N_harmonics+6+3),s] ~ multi_normal_prec(mu_beta, P_beta / (1-r_beta));
  rho_tilde_beta ~ normal(rho_tilde_theta[1], sqrt(1 - r_rho_tilde1) * s_rho_tilde);
  rho_tilde_theta ~ normal(mu_rho_tilde, sqrt((1 - r_rho_tilde2) * r_rho_tilde1) * s_rho_tilde);
  lin_pi_34 ~ normal(m_lin_pi_34, s_lin_pi_34);
  lin_pi_41 ~ normal(m_lin_pi_41, s_lin_pi_41);
  lin_pi_23 ~ normal(m_lin_pi_23, s_lin_pi_23);
  /* Hyperprior contribution: */
  mu_zeta ~ normal(m_zeta, sqrt(r_zeta) * s_zeta);
  mu_alpha ~ normal(m_alpha, sqrt(r_alpha) * s_alpha);
  to_vector(mu_gamma) ~ normal(m_gamma, sqrt(r_gamma) * s_gamma_vec);
  to_vector(mu_delta) ~ normal(m_delta, sqrt(r_delta) * s_delta);
  mu_beta ~ multi_normal_prec(m_beta, P_beta / r_beta);
  mu_rho_tilde ~ normal(m_rho_tilde, sqrt(r_rho_tilde1 * r_rho_tilde2) * s_rho_tilde);
}
generated quantities {
  real mu_rho;            // expit(mu_rho_tilde)
  vector[2] residuals[N]; // ``Residuals''
  vector[2] ypred[N];     // Posterior predictive draws
  real sprob[N+1, K];     // Smoothed probabilities
  // Compute mu_rho:
  mu_rho = inv_logit(mu_rho_tilde);
  // Compute ``residuals'':
  {
    real log_norm_const;
    vector[Ktilde] norm_one_step_ahead;
    // Normalise one step ahead probabilities:
    for(t in 1:N) {
      log_norm_const = log_sum_exp(one_step_ahead[t]);
      norm_one_step_ahead = one_step_ahead[t]' - log_norm_const;
      residuals[t] = logy[t] - mn[t] * exp(norm_one_step_ahead);
    }
  }
  // Sample from posterior predictive distribution:
  {
    int jj;
    int s[N+1];
    vector[K] pr;
    int ss;
    
    pr[1] = 1.0/3.0; pr[2] = 0.0; pr[3] = 1.0/3.0; pr[4] = 1.0/3.0;
    if(obs_ind[1]==1) s[1] = 2;
    else s[1] = categorical_rng(pr);
    jj = 1;
    for(t in 2:(N+1)) {
      if(obs_ind[t]==1) s[t] = 2;
      else {
        if(s[t-1]==1) s[t] = 1;
        else if(s[t-1]==2) {
          ss = categorical_rng(exp(log_pi_23[jj,]'));
          if(ss==1) s[t] = 3;
          else s[t] = 4;
        } else if(s[t-1]==3) {
          ss = categorical_rng(exp(log_pi_34[jj,]'));
          if(ss==1) s[t] = 4;
          else s[t] = 3;
        } else {
          ss = categorical_rng(exp(log_pi_41[jj,]'));
          if(ss==1) s[t] = 1;
          else s[t] = 4;
        }
        jj = jj + 1;
      }
      ypred[t-1] = multi_normal_rng(mn[t-1][,ststm12stilde[s[t-1], s[t]]], inverse_spd(prec[t-1, s[t]]));
    }
  }
  // Run backward filter to compute smoothed probabilities:
  {
    real stilde_prob[N, Ktilde];
    real log_norm_const;
    real acc[K];
    int ll; int prev_index; int next_index; int lll;
    int t; int inf_count; int is_zero;
    
    log_norm_const = log_sum_exp(fprob[N]);
    for(k in 1:Ktilde) stilde_prob[N, k] = fprob[N, k] - log_norm_const;
    for(rt in 1:(N-1)) {
      t = N - rt;
      for(k in 1:Ktilde) {
        inf_count = 0;
        for(l in 1:len_next_ind[k]) {
          next_index = next_ind[k, l];
          is_zero = 1;
          for(j in 1:len_prev_ind[next_index]) {
            prev_index = prev_ind[next_index, j];
            if(!is_inf(fprob[t, prev_index]) || fprob[t, prev_index]>=0) {
              is_zero = 0;
              break;
            } 
          }
          if(is_zero) acc[l] = negative_infinity();
          else acc[l] = stilde_prob[t+1, next_index] - log_sum_exp(fprob[t, prev_ind[next_index, 1:len_prev_ind[next_index]]]);
          if(is_inf(acc[l]) && acc[l]<0) inf_count = inf_count + 1;
        }
        if(inf_count == len_next_ind[k]) stilde_prob[t, k] = negative_infinity();
        else stilde_prob[t, k] = log_sum_exp(acc[1:len_next_ind[k]]) + fprob[t, k];
      }
    }
    for(tt in 1:N) {
      for(k in 1:K) {
        ll = st2stilde[k];
        is_zero = 1;
        for(j in 1:len_prev_ind[ll]) {
          prev_index = prev_ind[ll, j];
          if(!is_inf(stilde_prob[tt, prev_index]) || stilde_prob[tt, prev_index]>=0) {
            is_zero = 0;
            break;
          } 
        }
        if(is_zero) sprob[tt+1, k] = negative_infinity();
        else sprob[tt+1, k] = log_sum_exp(stilde_prob[tt, prev_ind[ll, 1:len_prev_ind[ll]]]);
      }
    }
    for(k in 1:K) {
      lll = stm12stilde[k];
      is_zero = 1;
      for(j in 1:len_next_ind[lll]) {
        next_index = next_ind[lll, j];
        if(!is_inf(stilde_prob[1, next_index]) || stilde_prob[1, next_index]>=0) {
          is_zero = 0;
          break;
        } 
      }
      if(is_zero) sprob[1, k] = negative_infinity();
      else sprob[1, k] = log_sum_exp(stilde_prob[1, next_ind[lll, 1:len_next_ind[lll]]]);
    }
  }
}

